Design Principles of Dynamic Resource Management for High-Performance Parallel Programming Models

With Dynamic Resource Management (DRM) the resources assigned to a job can be changed dynamically during its execution. From the system's perspective, DRM opens a new level of flexibility in resource allocation and job scheduling and therefore has the potential to improve system efficiency metrics such as the utilization rate, job throughput, energy efficiency, and responsiveness. From the application perspective, users can tailor the resources they request to their needs offering potential optimizations in queuing time or charged costs. Despite these obvious advantages and many attempts over the last decade to establish DRM in HPC, it remains a concept discussed in academia rather than being successfully deployed on production systems. This stems from the fact that support for DRM requires changes in all the layers of the HPC system software stack including applications, programming models, process managers, and resource management software, as well as an extensive and holistic co-design process to establish new techniques and policies for scheduling and resource optimization. In this work, we therefore start with the assumption that resources are accessible by processes executed either on them (e.g., on CPU) or controlling them (e.g., GPU-offloading). Then, the overall DRM problem can be decomposed into dynamic process management (DPM) and dynamic resource mapping or allocation (DRA). The former determines which processes (or which change in processes) must be managed and the latter identifies the resources where they will be executed. The interfaces for such \mbox{DPM/DPA} in these layers need to be standardized, which requires a careful design to be interoperable while providing high flexibility. Based on a survey of existing approaches we propose design principles, that form the basis of a holistic approach to DMR in HPC and provide a prototype implementation using MPI.

==> code_old/05_00_mpi_psetop.c <==
int MPI_(I)Session_dyn_psetop(
  MPI_Session session    // IN: session handle
  int op_in              // IN: The requested set operation 
  char **input_psets     // IN: Names of the input Psets
  int ninput_psets       // IN: Number of input Psets
  void *col_buf        	 // IN: buffer containg the COL object
  int col_buf_len	 // IN: size of col_buf
  int *op_out		 // OUT: The operation that was executed
  char ***output_psets   // OUT: Names of the ouput Psets
  int *n_output_psets    // OUT: Number of output Psets
  (MPI_Request *request) // INOUT: An MPI Request (non-blocking version)
)

<@\textbf{Description:}@> Transmits the specified pair of PSet Operation and COL object to 
the MPI runtime environment. In the <@case@> the provided request handle != MPI_REQUEST_NULL, 
the provided COL object will be associated the PSet operation that returned the request 
handle. If successful, the function allocates an array of n_output PSet names. It is the 
callers responsibility to free the allocated memory.


==> code_old/05_01_mpi_query_psetop.c <==
int MPI_(I)Session_dyn_query_psetop(
 MPI_Session session,    // session handle
 char *coll_pset,        /* IN: Name of the collective Pset
 			  * - call is collective across the processes in coll_pset
 	                  * - all processes receive the same query results
 	                  */ 
 char *pset_name,        // IN: Name of the Pset for which the psetop should be queried 
 int *op,                // OUT: The MPI PSet operation
 char ***input_psets,    // OUT: Array of input Pset of the operation 
 int *input_psets,       // OUT: Number of input Psets		
 char ***output_psets,   // OUT: Array of output Pset of the operation 
 int *noutput_psets,     // OUT: Number of output Psets
 (MPI_request *request)  // OUT: MPI_Request for the non-blocking version
)

<@\textbf{Description:}@> Queries <@for@> pending PSet Operation invloving the PSet <@\textit{pset\_name}@>.
If no pending PSet operation involves the PSet, <@op@> will be set to MPI_PSETOP_NULL. The call 
is collective over the processes in <@\textit{coll\_pset\_name}@>. "mpi://SELF" may be used <@for@> non-collective
lookups.



==> code_old/05_02_mpi_complete_psetop.c <==
int MPI_Session_dyn_complete_psetop(
  MPI_Session session, // IN: session handle
  char *pset_name      // IN: Name of the Pset for which the psetop
  		       // should be finalized (one of the in/output sets)
)
RETURN: 
   - MPI_SUCCESS <@if@> operation was successful

<@\textbf{Description:}@> Indicates completion of the PSet Operation. This will make the operation 
unavailable <@for@> <@\textit{MPI\_Session\_dyn\_query\_psetop}@>.




==> code_old/05_03_mpi_publish.c <==
int MPI_Session_publish_data(_nb)(
 MPI Session session    // IN: Session handle
 const char* pset_name  // IN: Name of PSet in whose Dictionary the data should be published
 MPI_Info info          // IN: Info object containg key-value pairs to be published
 (MPI_Request *request) // OUT: An MPI Request for the non-blocking version
)

<@\textbf{Description:}@> Publishes a key-value pair in the data store associated with the given PSet name. 
The PSet name has to be considered valid by MPI.



==> code_old/05_04_mpi_lookup.c <==
int MPI_Session_lookup_data(_nb)(
 MPI_Session session,   // IN: Session handle
 char *coll_pset_name,  /* IN: Name of a PSet specifying procs of the collective
 	                 * - for consensus finding without primary process
 	                 * - all processes receive the same value(s)
 	                 */ 
 char *pset_name,       // IN: Name of PSet in whose Dictionary the data should be looked up
 char **keys,           // IN: The keys for which the values should be looked up
 int nkeys,             // IN: The number of keys
 int wait,              // IN: Flag indicating wether to wait for the values to be published
 MPI_Info *info_used    // OUT: MPI_Info object containing the requested key-values
 (MPI_Request *request) // OUT: An MPI Request for the non-blocking version
)

<@\textbf{Description:}@> Looks up a key-value pair in the data store associated with the given PSet name. 
The PSet name has to be considered valid by MPI. The call is collective over the processes 
in coll_pset_name, i.e., all processes in coll_pset_name have to call this function. All 
processes are guaranteed to receive the same values. "mpi://SELF" may be used <@for@> 
non-collective lookups.



==> code_old/05_05_pmix_allocation_directives.c <==
PMIX_ALLOC_PSETOP_XXX (pmix_alloc_directive_t):
	A PSet operation is specified, which should be considered in the 
	optimization decision of the host environment. 



==> code_old/05_06_pmix_allocation_attributes.c <==
PMIX_ALLOC_PSETOP_INPUT "pmix.alloc.psetop.in" (char *):
	Comma-seperated list of input PSet names for the PSet operation
PMIX_ALLOC_PSETOP_OUTPUT "pmix.alloc.psetop.out" (char *):
	Comma-seperated list of output PSet names for the PSet operation
PMIX_ALLOC_PSETOP_LCLOI "pmix.alloc.psetop.lcloi" (pmix_byte_object_t):
	LCLOI object associated with the allocation request



==> code_old/05_07_pmix_query_attributes.c <==
PMIX_QUERY_PSETOP_OP "pmix.qry.psetop.op" (pmix_alloc_directive_t):
	Operation of the PSet operation. REQUIRED QUALIFIERS: PMIX_PSET_NAME
PMIX_QUERY_PSETOP_INPUT "pmix.qry.psetop.in" (char *):
	Comma-seperated list of input PSet names of the PSet operation
	REQUIRED QUALIFIERS: PMIX_PSET_NAME
PMIX_QUERY_PSETOP_OUTPUT "pmix.qry.psetop.out" (char *):
	Comma-seperated list of output PSet names of the PSet operation
	REQUIRED QUALIFIERS: PMIX_PSET_NAME




==> code_old/05_08_pmix_event_codes.c <==
PMIX_EVENT_PSETOP_FINALIZED (pmix_status_t)
	The application intends finalization of the pset operation
	REQUIRED ATTRIBUTS: PMIX_PSET_NAME


==> code_old/05_09_pmix_data_attributes.c <==
PMIX_DATA_TAG "pmix.data.tag" (char *)
	A string tag associated with the data. 
	Data Published with a specific tag can only be retrieved 
	if the same tag is specified in the Lookup operation.
	Duplicate keys are allowed to exist on the same range 
	if they are associated with different tags.



==> code_old/05_10_pmix_data_revisions.c <==
Revision: PMIx Standard, Version 5.0 (May 2023), p. 120
	Publishing duplicate keys is permitted provided they are published 
	to different ranges <rev> or to the same range with different tags. </rev> 
	Duplicate keys being published on the same data <rev> with the same tag </rev>  
	shall return the PMIX_ERR_DUPLICATE_KEY error.

Revision: PMIx Standard, Version 5.0 (May 2023), p. 131
	2. If the key <rev>(and tag if existant) </rev> of the stored information does not 
	match the specified key <rev> (and tag if specified) </rev>, then the search will 
	continue.


==> figures/graphviz/paradigms_graph.py <==
import graphviz

g = graphviz.Digraph('G', filename='paradigms_graph')

g.edge('Processes refer to resources', 'The granularity of process changes are process sets', label="Goal: flexible granularity")

g.edge('The granularity of process changes are process sets', 'Process changes are described as set operations and relations between PSets', label="Goal: generic description")

g.edge('Process changes are described as set operations and relations between PSets', 'Resource sets need an associated data storage', label="Goal: generic information exchange")

g.edge('Dynamic Resource Management needs to be cooperative', 'Application describes its local perspective without taking other applications into account', label="Goal: utilize app-specific knowledge")

g.edge('Dynamic Resource Management needs to be cooperative', 'Collaborative requests which are serializable', label="Goal: include system-knowledge")

g.edge('Application describes its local perspective without taking other applications into account', 'Process changes are described as set operations and relations between PSets', label="Goal: generic description")

g.view()
